Interpolation and vector bundles on curves

We define several notions of interpolation for vector bundles on curves and discuss their relation to slope stability. The heart of the paper demonstrates how to use degeneration arguments to prove interpolation. We use these ideas to show that a general connected space curve of degree $d$ and genus $g$ satisfies interpolation for $d \geq g+3$ unless $d = 5$ and $g = 2$. As a second application, we show that a general elliptic curve of degree $d$ in $\mathbb{P}^n$ satisfies weak interpolation when $d \geq 7$, $d \geq n+1$, and the remainder of $2d$ modulo $n-1$ lies between $3$ and $n-2$ inclusive. Finally, we prove that interpolation is equivalent to the---a priori stricter---notion of strong interpolation. This is useful if we are interested in incidence conditions given by higher dimensional linear spaces.

==> Interpolation-plots.sage <==
import numpy as np

from sage.misc.latex import latex_extra_preamble
from matplotlib.ticker import FormatStrFormatter

latex.add_to_preamble(
    "\\usepackage[sc]{mathpazo}"
    "\\linespread{1.05}"
    "\\usepackage[T1]{fontenc}")

# print latex_extra_preamble()

## Plot: elliptic curves

dmax = 50
nmax = 50
  
cond1 = lambda (d, n): (
    (n >= 3) and
    (d >= 7) and
    (n <= d-1) and
    ((2*d) % (n-1) >= 3)
)
  
pts1 = filter(cond1, np.ndindex((dmax,nmax)))
# pts1.extend([(d,3) for d in range(4,dmax)])

plot_elliptic = point(pts1, 
                      frame=True, 
                      axes_labels=["$d$", "$n$"],
                      tick_formatter=2*[FormatStrFormatter('$%d$')],
                      size=20,
                      fontsize=15)


## Plot: curves in P3

dmax = 20
gmax = 20

## Blue and red scheme
alpha1 = 0.2
alpha2 = 0.1
color1 = "#0055bb"
color2 = "#ff3333"
  
## Gray scheme
# alpha1 = 0.2
# alpha2 = 0.1
# color1 = "#555"
# color2 = "#888"
  
cond1 = lambda (d, g): (
    (d >= 3) and
    (g >= 0) and
    (d >= 2*g-2) and
    (d >= g+3)
)
  
cond2 = lambda (d, g): (
    (
        ((g >= 0) and (d >= g+3)) or
        ((g >= 5) and (d == g+2)) or
        ((g >= 9) and (d == g+1))
    ) and (
        not cond1((d, g))
    )
)
  
plot_p3 = polygon(
    [[3, 0],
     [8, 5],
     [min(2*gmax-2, dmax), min(gmax, int((dmax+2)/2))],
     [min(2*gmax-2, dmax), 0]],
    zorder=1,
    alpha=alpha1,
    color=color1)
plot_p3 += polygon(
    [[7, 4],
     [8, 5],
     [min(2*gmax-2, dmax), min(gmax, int((dmax+2)/2))],
     [dmax, min(gmax, dmax-1)],
     [10, 9],
     [10, 8],
     [7, 5]],
    zorder=1,
    alpha=alpha2,
    color=color2)

pts1 = filter(cond1, np.ndindex((dmax + 1, gmax + 1)))
pts2 = filter(cond2, np.ndindex((dmax + 1, gmax + 1)))
plot_p3 += point(pts1,
                 zorder=2,
                 frame=True,
                 axes=False,
                 axes_labels=["$d$", "$g$"],
                 tick_formatter=2*[FormatStrFormatter('$%d$')],
                 fontsize=15,
                 color=color1,
                 size=50)
plot_p3 += point(pts2,
                 zorder=2,
                 color=color2,
                 size=50)

# Show the plots
def show_plots():
    show(plot_elliptic, aspect_ratio=0.5)
    show(plot_p3, aspect_ratio=0.5)

def save_plots():
    plot_elliptic.save('Interpolation-plot-elliptic.pdf', aspect_ratio=0.5)
    plot_p3.save('Interpolation-plot-p3.pdf', aspect_ratio=0.5)

# TODO:
#  - Palatino fonts not working ???

